A new insight into the phase transition in the early Universe with two Higgs doublets

We study the electroweak phase transition in the alignment limit of the CP-conserving two-Higgs-doublet model (2HDM) of Type I and Type II. The effective potential is evaluated at one-loop, where the thermal potential includes Daisy corrections and is reliably approximated by means of a sum of Bessel functions. Both 1-stage and 2-stage electroweak phase transitions are shown to be possible, depending on the pattern of the vacuum development as the Universe cools down. For the 1-stage case focused on in this paper, we analyze the properties of phase transition and discover that the field value of the electroweak symmetry breaking vacuum at the critical temperature at which the first order phase transition occurs is largely correlated with the vacuum depth of the 1-loop potential at zero temperature. We demonstrate that a strong first order electroweak phase transition (SFOEWPT) in the 2HDM is achievable and establish benchmark scenarios leading to different testable signatures at colliders. In addition, we verify that an enhanced triple Higgs coupling (including loop corrections) is a typical feature of the SFOPT driven by the additional doublet. As a result, SFOEWPT might be able to be probed at the LHC and future lepton colliders through Higgs pair production.

==> Figure/pdf_to_eps.sh <==
#!/bin/bash
#
#  Discussion:
#
#    The "-density 300x300" switch makes fairly fine resolution images.
#    It can be removed if high resolution is not required.
#
#  Usage:
#
#    eps_to_png.sh file.eps
#
#    or
#
#    eps_to_png.sh *.eps
#
#    converts the files in the argument list from EPS to PNG format.
#    It is assumed that every input file is an EPS file with a
#    filename extension of ".eps".
#
#    The output files are PNG files, created by the ImageMagick "convert"
#    program, and have the extension ".png".
#
#  Licensing:
#
#    This code is distributed under the GNU LGPL license.
#
#  Modified:
#
#    05 October 2011
#
#  Author:
#
#    John Burkardt
#
n=0;

echo " ";
echo "Converting:"
echo " ";

for pdffile in "$@"; do

  epsfile=${pdffile%.pdf}.eps

  echo "$((++n)): $pdffile to $epsfile."

  convert -density 100x100 $pdffile $epsfile

done

echo " ";
echo "$((n)) files were converted from PDF to EPS format."

